Script-Strategy Aligned Generation: Aligning LLMs with Expert-Crafted Dialogue Scripts and Therapeutic Strategies for Psychotherapy

Chatbots or conversational agents (CAs) are increasingly used to improve access to digital psychotherapy. Many current systems rely on rigid, rule-based designs, heavily dependent on expert-crafted dialogue scripts for guiding therapeutic conversations. Although advances in large language models (LLMs) offer potential for more flexible interactions, their lack of controllability and explanability poses challenges in high-stakes contexts like psychotherapy. To address this, we conducted two studies in this work to explore how aligning LLMs with expert-crafted scripts can enhance psychotherapeutic chatbot performance. In Study 1 (N=43), an online experiment with a within-subjects design, we compared rule-based, pure LLM, and LLMs aligned with expert-crafted scripts via fine-tuning and prompting. Results showed that aligned LLMs significantly outperformed the other types of chatbots in empathy, dialogue relevance, and adherence to therapeutic principles. Building on findings, we proposed ``Script-Strategy Aligned Generation (SSAG)'', a more flexible alignment approach that reduces reliance on fully scripted content while maintaining LLMs' therapeutic adherence and controllability. In a 10-day field Study 2 (N=21), SSAG achieved comparable therapeutic effectiveness to full-scripted LLMs while requiring less than 40\% of expert-crafted dialogue content. Beyond these results, this work advances LLM applications in psychotherapy by providing a controllable and scalable solution, reducing reliance on expert effort. By enabling domain experts to align LLMs through high-level strategies rather than full scripts, SSAG supports more efficient co-development and expands access to a broader context of psychotherapy.

==> figures/visualization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "278e870e-cbe7-4a49-92ac-1acc1e7271a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "! pip install --upgrade pandasai"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "a81c83e0-9263-4e2d-a37f-44437a2d3d1f",
   "metadata": {},
   "outputs": [],
   "source": [
    "! export PANDABI_API_KEY='YOUR_PANDABI_API_KEY' # Get your API key from https://app.pandabi.ai"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "06df2878-f678-44cf-8886-c8b86a8a0efb",
   "metadata": {},
   "outputs": [],
   "source": [
    "! echo $PANDABI_API_KEY"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "14241a66-37fb-4bb6-85a3-a2e566b9ced2",
   "metadata": {},
   "outputs": [],
   "source": [
    "! source ~/.bash_profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7be37cbd-361d-49f5-9527-e117c54d8989",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import pandasai as pai\n",
    "PANDABI_API_KEY = os.getenv('PANDABI_API_KEY')\n",
    "pai.api_key.set(PANDABI_API_KEY)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fefa7097-be8c-4b85-84f2-a2097e7e97eb",
   "metadata": {},
   "source": [
    "# 1. Xin's CSCW25-LLM-SSAG (major revision)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "id": "61fb63a9-e84d-41ac-9a72-539b747cb7e0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x300 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "# Plot all four demographics as pie charts\n",
    "fig, axes = plt.subplots(1, 4, figsize=(15,3))\n",
    "# fig.suptitle('Participant Demographics - Study 2', fontsize=16, weight='bold')\n",
    "\n",
    "bbox_to_anchor = (0.95, 0.95)\n",
    "pad = 15\n",
    "# 1. Gender\n",
    "axes[0].pie([61.9, 38.1], labels=None, autopct='%1.1f%%', startangle=0, colors=['#FF9999','#66B3FF'])\n",
    "axes[0].axis('equal')\n",
    "axes[0].set_title('Gender')\n",
    "axes[0].legend(['Female', 'Male'],loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 2. Age\n",
    "axes[1].pie([42.9, 47.6, 4.8, 4.8], labels=None, autopct='%1.1f%%', startangle=0, colors=['#AED9E0', '#70C1B3', '#FFD3B5', '#FFAAA6'])\n",
    "axes[1].axis('equal')\n",
    "axes[1].set_title('Age', pad=pad)\n",
    "axes[1].legend(['18–24', '25–34', '35–44', '45–54'], loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 3. Education\n",
    "axes[2].pie([9.5, 23.8, 47.6, 19.0], labels=None, autopct='%1.1f%%', startangle=0, colors=['#FBE8A6', '#F4976C', '#D7B29D', '#B4DFE5'])\n",
    "axes[2].axis('equal')\n",
    "axes[2].set_title('Education', pad=pad)\n",
    "axes[2].legend(['High school', 'Bachelor’s', 'Master’s', 'Doctorate+'], loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 4. Professional Domain\n",
    "domain_labels = ['STEM', 'Comm/Arts/Culture', 'Health & Med', 'Business/Law','Education/Social Sci', 'Gov/Public Sector', 'Other']\n",
    "\n",
    "domain_values = [23.8, 19.0, 14.3, 14.3, 14.3, 9.5, 4.8]\n",
    "domain_colors = ['#D5AAFF', '#B5EAD7', '#FFDAC1', '#E2F0CB', '#C7CEEA', '#FFB7B2', '#FF9AA2']\n",
    "axes[3].pie(domain_values, labels=None, autopct='%1.1f%%', startangle=0, colors=domain_colors)\n",
    "axes[3].axis('equal')\n",
    "axes[3].set_title('Professional Domain', pad=pad)\n",
    "axes[3].legend(domain_labels, loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "plt.tight_layout(rect=[0, 0.03, 1, 0.95])\n",
    "plt.savefig('Participant_Demographics.png')\n",
    "# plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 180,
   "id": "7acf2bf0-c434-41f3-8eae-8c2988df8885",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/3q/tqypg86j5nz5fg32d2ckhvlc0000gn/T/ipykernel_61132/143726451.py:45: FutureWarning: In a future version of pandas all arguments of DataFrame.pivot will be keyword-only.\n",
      "  pivot = df.pivot(\"Measure\", \"Comparison\", \"Coefficient\").reindex(index=df[\"Measure\"].unique())\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Re-import necessary libraries after code execution state reset\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "# Set seaborn style\n",
    "sns.set(style=\"whitegrid\", font_scale=0.9)\n",
    "\n",
    "# Reorganized data: each row represents a comparison per measure\n",
    "data = [\n",
    "    # Rule-based vs LLM-SAG\n",
    "    [\"Rule-based vs LLM-SAG\", \"Linguistic Quality\", 0.57, 0.72, 0.01],\n",
    "    [\"Rule-based vs LLM-SAG\", \"Dialogue Relevance\", 0.22, 0.36, 0.18],\n",
    "    [\"Rule-based vs LLM-SAG\", \"Empathy\", 0.75, 0.70, 0.01],\n",
    "    [\"Rule-based vs LLM-SAG\", \"Engagement\", 0.48, 0.54, 0.07],\n",
    "    [\"Rule-based vs LLM-SAG\", \"Perceived MI\", 0.41, 0.62, 0.04],\n",
    "    [\"Rule-based vs LLM-SAG\", \"Therapeutic Alliance\",0.06, 0.08, 0.02],\n",
    "    [\"Rule-based vs LLM-SAG\", \"Usability\", 0.49, 0.62, 0.03],\n",
    "    [\"Rule-based vs LLM-SAG\", \"Motivation Change\", 0.11, 0.67, 0.02],\n",
    "    \n",
    "    # Rule-based vs LLM-SSAG\n",
    "    [\"Rule-based vs LLM-SSAG\", \"Linguistic Quality\", 0.50, 0.63, 0.06],\n",
    "    [\"Rule-based vs LLM-SSAG\", \"Dialogue Relevance\", 0.23, 0.37, 0.21],\n",
    "    [\"Rule-based vs LLM-SSAG\", \"Empathy\", 1.00, 0.94, 0.01],\n",
    "    [\"Rule-based vs LLM-SSAG\", \"Engagement\", 0.50, 0.56, 0.10],\n",
    "    [\"Rule-based vs LLM-SSAG\", \"Perceived MI\", 0.35, 0.53, 0.09],\n",
    "    [\"Rule-based vs LLM-SSAG\", \"Therapeutic Alliance\", 0.30, 0.40, 0.02],\n",
    "    [\"Rule-based vs LLM-SSAG\", \"Usability\", 0.37, 0.53, 0.09],\n",
    "    [\"Rule-based vs LLM-SSAG\", \"Motivation Change\", 0.39, 0.75, 0.00],\n",
    "    \n",
    "    # LLM-SAG vs LLM-SSAG\n",
    "    [\"LLM-SAG vs LLM-SSAG\", \"Linguistic Quality\", 0.01, 0.01, 0.97],\n",
    "    [\"LLM-SAG vs LLM-SSAG\", \"Dialogue Relevance\", 0.09, 0.15, 0.58],\n",
    "    [\"LLM-SAG vs LLM-SSAG\", \"Empathy\", 0.17, 0.16, 0.63],\n",
    "    [\"LLM-SAG vs LLM-SSAG\", \"Engagement\", 0.05, 0.06, 0.89],\n",
    "    [\"LLM-SAG vs LLM-SSAG\", \"Perceived MI\", 0.07, 0.10, 0.73],\n",
    "    [\"LLM-SAG vs LLM-SSAG\", \"Therapeutic Alliance\", 0.04, 0.10, 0.73],\n",
    "    [\"LLM-SAG vs LLM-SSAG\", \"Usability\", 0.05, 0.07, 0.86],\n",
    "    [\"LLM-SAG vs LLM-SSAG\", \"Motivation Change\", 0.44, 0.75, 0.00],\n",
    "]\n",
    "\n",
    "df = pd.DataFrame(data, columns=[\"Comparison\", \"Measure\", \"Coefficient\", \"Effect Size\", \"p-value\"])\n",
    "\n",
    "# Create a pivot table for heatmap\n",
    "pivot = df.pivot(\"Measure\", \"Comparison\", \"Coefficient\").reindex(index=df[\"Measure\"].unique())\n",
    "\n",
    "# Plotting\n",
    "plt.figure(figsize=(8, 5))\n",
    "ax = sns.heatmap(pivot, annot=True, fmt=\".2f\", cmap=\"coolwarm\", linewidths=0.5, cbar_kws={\"label\": \"Coefficient\"})\n",
    "# plt.title(\"Effect Sizes Across Conditions and Measures\")\n",
    "plt.xlabel(\"\")\n",
    "plt.ylabel(\"\")\n",
    "plt.xticks(rotation=0, ha=\"center\")\n",
    "plt.tight_layout()\n",
    "plt.savefig('Coefficient.png')\n",
    "# plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 181,
   "id": "3680c291-2008-47e4-8002-d00f4bdc22ea",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/3q/tqypg86j5nz5fg32d2ckhvlc0000gn/T/ipykernel_61132/2129720151.py:2: FutureWarning: In a future version of pandas all arguments of DataFrame.pivot will be keyword-only.\n",
      "  pivot = df.pivot(\"Measure\", \"Comparison\", \"Effect Size\").reindex(index=df[\"Measure\"].unique())\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Create a pivot table for heatmap\n",
    "pivot = df.pivot(\"Measure\", \"Comparison\", \"Effect Size\").reindex(index=df[\"Measure\"].unique())\n",
    "\n",
    "# Plotting\n",
    "plt.figure(figsize=(8, 5))\n",
    "ax = sns.heatmap(pivot, annot=True, fmt=\".2f\", cmap=\"coolwarm\", linewidths=0.5, cbar_kws={\"label\": \"Effect Size (Std.B)\"})\n",
    "# plt.title(\"Effect Sizes Across Conditions and Measures\")\n",
    "plt.xlabel(\"\")\n",
    "plt.ylabel(\"\")\n",
    "plt.xticks(rotation=0, ha=\"center\")\n",
    "plt.tight_layout()\n",
    "plt.savefig('Effect Size.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5a4687b6-c181-4ddd-bda2-1c228f314f98",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Create a pivot table for heatmap\n",
    "pivot = df.pivot(\"Measure\", \"Comparison\", \"Effect Size\", \"p-value\").reindex(index=df[\"Measure\"].unique())\n",
    "\n",
    "# Create a new DataFrame for annotations  \n",
    "# Function to generate marker annotations based on p-values  \n",
    "def marker_annotation(effect_size, p_value):  \n",
    "    if p_value < 0.01:  \n",
    "        return f\"{effect_size:.2f} **\"  # Using double asterisk for significance  \n",
    "    elif p_value < 0.05:  \n",
    "        return f\"{effect_size:.2f} *\"   # Using a single asterisk for significance  \n",
    "    else:  \n",
    "        return f\"{effect_size:.2f}\"      # Just show p-value  \n",
    "\n",
    "# Create annotations based on p-values  \n",
    "annotations = pivot.applymap(marker_annotation)  \n",
    "\n",
    "# Plotting\n",
    "plt.figure(figsize=(8, 5))\n",
    "ax = sns.heatmap(pivot, annot=True, fmt=\".2f\", cmap=\"coolwarm\", linewidths=0.5, cbar_kws={\"label\": \"Effect Size (Std.B)\"})\n",
    "# plt.title(\"Effect Sizes Across Conditions and Measures\")\n",
    "plt.xlabel(\"\")\n",
    "plt.ylabel(\"\")\n",
    "plt.xticks(rotation=0, ha=\"center\")\n",
    "plt.tight_layout()\n",
    "plt.savefig('Effect Size.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "id": "91a75dfb-9bdc-42a2-bf0d-edc445d3bc42",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/3q/tqypg86j5nz5fg32d2ckhvlc0000gn/T/ipykernel_61132/1701290606.py:2: FutureWarning: In a future version of pandas all arguments of DataFrame.pivot will be keyword-only.\n",
      "  pivot = df.pivot(\"Measure\", \"Comparison\", \"p-value\").reindex(index=df[\"Measure\"].unique())\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Creating a pivot table  \n",
    "pivot = df.pivot(\"Measure\", \"Comparison\", \"p-value\").reindex(index=df[\"Measure\"].unique())  \n",
    "\n",
    "# Create a new DataFrame for annotations  \n",
    "# Function to generate marker annotations based on p-values  \n",
    "def marker_annotation(p_value):  \n",
    "    if p_value < 0.01:  \n",
    "        return f\"{p_value:.2f} **\"  # Using double asterisk for significance  \n",
    "    elif p_value < 0.05:  \n",
    "        return f\"{p_value:.2f} *\"   # Using a single asterisk for significance  \n",
    "    else:  \n",
    "        return f\"{p_value:.2f}\"      # Just show p-value  \n",
    "\n",
    "# Create annotations based on p-values  \n",
    "annotations = pivot.applymap(marker_annotation)  \n",
    "\n",
    "# Plotting the heatmap with annotations  \n",
    "plt.figure(figsize=(8, 5))  \n",
    "ax = sns.heatmap(pivot, annot=annotations, fmt=\"\", cmap=\"coolwarm_r\", linewidths=0.5, cbar_kws={\"label\": \"p-value\"})  \n",
    "plt.xlabel(\"\")  \n",
    "plt.ylabel(\"\")  \n",
    "plt.xticks(rotation=0, ha=\"center\")  \n",
    "plt.tight_layout()  \n",
    "plt.savefig('p-value.png')  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "id": "6a5ad55f-f1ad-41ac-8e73-3490186d3a34",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "# Plot all four demographics as pie charts\n",
    "fig, axes = plt.subplots(2, 2, figsize=(8,5))\n",
    "# fig.suptitle('Participant Demographics - Study 2', fontsize=16, weight='bold')\n",
    "\n",
    "bbox_to_anchor = (0.8, 0.95)\n",
    "pad = 15\n",
    "\n",
    "# 1. Gender\n",
    "axes[0, 0].pie([53.3, 43.3, 3.3], labels=None, autopct='%1.1f%%', startangle=0, colors=['#FF9999','#66B3FF', '#FFD3B5'])\n",
    "axes[0, 0].axis('equal')\n",
    "axes[0, 0].set_title('Gender', pad=pad)\n",
    "axes[0, 0].legend(['Female', 'Male', 'Others'],loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 2. Age\n",
    "axes[0, 1].pie([23.3, 73.3, 3.3], labels=None, autopct='%1.1f%%', startangle=0, colors=['#EAF3E8', '#CDE5D2', '#7CCBA2'])\n",
    "axes[0, 1].axis('equal')\n",
    "axes[0, 1].set_title('Age', pad=pad)\n",
    "axes[0, 1].legend(['18–25', '26–35', '36–45'], loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 3. Education\n",
    "axes[1, 0].pie([18.6, 34.9, 37.2, 9.3], labels=None, autopct='%1.1f%%', startangle=0, colors=['#E4F1F7', '#C5E1EF', '#9EC9E2', '#6CB0D6'])\n",
    "axes[1, 0].axis('equal')\n",
    "axes[1, 0].set_title('Education', pad=pad)\n",
    "axes[1, 0].legend(['High school', 'Bachelor’s', 'Master’s', 'Doctorate+'], loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 4. Minecraft experience\n",
    "axes[1, 1].pie([46.7, 36.7, 16.7], labels=None, autopct='%1.1f%%', startangle=0, colors=['#FCE1A4', '#FABF7B', '#F08F6E'])\n",
    "axes[1, 1].axis('equal')\n",
    "axes[1, 1].set_title('Minecraft Experience', pad=pad)\n",
    "axes[1, 1].legend(['Beginner', 'Intermediate', 'Advanced'], loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "plt.tight_layout(rect=[0, 0.03, 1, 0.95])\n",
    "plt.savefig('Participant_Demographics_Minecraft.png')\n",
    "# plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "53f98c73-6294-4b88-95c5-a038b680e87d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b363cab5-4ba7-4e8e-891c-30964237b002",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

